Physical measures of discretizations of generic diffeomorphisms

What is the ergodic behaviour of numerically computed segments of orbits of a diffeomorphism? In this paper, we try to answer this question for a generic conservative $C^1$-diffeomorphism, and segments of orbits of Baire-generic points. The numerical truncation will be modelled by a spatial discretization. Our main result states that the uniform measures on the computed segments of orbits, starting from a generic point, accumulates on the whole set of measures that are invariant under the diffeomorphism. In particular, unlike what could be expected naively, such numerical experiments do not see the physical measures (or more precisely, cannot distinguish physical measures from the other invariant measures).

==> Fichiers/SerieSuite/IdC0/MesIdC0Suite.sh <==
#!/bin/bash
#PBS -l nodes=1:ppn=1,pvmem=25Gb
#PBS -o output.txt
#PBS -e error.txt
#PBS -m ea
#PBS -M pierre-antoine.guiheneuf@math.u-psud.fr
WORKDIR="/home/guiheneu/matlab/SerieSuite/IdC0"
cd $WORKDIR
rm -f output.txt
rm -f error.txt
/usr/local/bin/matlab -nojvm -nodesktop -singleCompThread < finalbis.m > matlab_output.txt


==> Fichiers/SerieSuite/IdC0/P.m <==
function [a,b]=P(x,y)
a=x;
b=y+1/209*cos(2*pi*187*x)+1/271*sin(2*pi*253*x)-1/703*cos(2*pi*775*x);
end


==> Fichiers/SerieSuite/IdC0/Q.m <==
function [a,b]=Q(x,y)
a=x+1/287*cos(2*pi*241*y)+1/203*sin(2*pi*197*y)-1/841*sin(2*pi*811*y);
b=y;
end


==> Fichiers/SerieSuite/IdC0/R.m <==
function [a,b]=R(x,y)
a=x - .0127*sin(8*pi*(x+0.00137)) + .000324*sin(33*pi*(x+0.00137));
b=y - .0176*sin(12*pi*(y+0.00159)) + .000231*sin(41*pi*(y+0.00159));
end




==> Fichiers/SerieSuite/IdC0/SauvFig.m <==
for i=1:l-k+1
    close
    figure
    imagesc(reshape(Imagb(i,:,:),[128 128]),[-5 n]);
    colormap(jet)
    colorbar
    set(gcf,'PaperPosition', [0 0 12 10])
    saveas(gcf,(['MesureRot', num2str(i+k-1)]),'png');
end



==> Fichiers/SerieSuite/IdC0/SauvFigCardOmega.m <==
for i=1:length(sumper)
    L(i)=l-1+128*i;
    SP(i)=sumper(i)*(128*i)^2;
end


figure
plot(L,SP)
set(gcf,'PaperPosition', [0 0 12 10])
saveas(gcf,(['CardOmega']),'png');
close


==> Fichiers/SerieSuite/IdC0/affich.m <==
function [affi]=affich(meas,N)
k=log2(N)-7;
affi=zeros(128,128);
if k<0
    for i=1:128
        for j=1:128
            affi(i,j)=2^(2*k)*meas(floor((i+2^(-k)-1)*2^k),floor((j+2^(-k)-1)*2^k));
        end
    end
else
    for i=1:128
        for j=1:128
            affi(i,j)=sum(sum(meas(floor((i-1)*N/128)+1:floor(i*N/128),floor((j-1)*N/128)+1:floor(j*N/128))));
        end
    end
end

end

==> Fichiers/SerieSuite/IdC0/constr.m <==
function[a,b]=constr1(p,q)

a=p; b=q;
[a,b]=P(a,b);  [a,b]=Q(a,b); % [a,b]=P(a,b);

a=mod(a,1);
b=mod(b,1);




==> Fichiers/SerieSuite/IdC0/finalbis.m <==
%function [M,N,maxmeas,permax,sumper,nborb]=finalbis(k,l)
m=0;n=-10;
k=20000;
l=20008;
for i=k:l
    N=i;
    tic
    for p=1:N
        for q=1:N
            [a,b]=constr( (p-1)/N , (q-1)/N );
            f(p,q,1)=mod(round(N*a),N)+1;
            f(p,q,2)=mod(round(N*b),N)+1;
        end
    end
    [meas,ma,pe,su,nb] = mesureb(f,N);
    maxmeas(i-k+1)=ma; permax(i-k+1)=pe;sumper(i-k+1)=su;nborb(i-k+1)=nb;
    [affi]=affich(meas,N);
    affi=affi/(N^2);
    affib = affi+1/(100000)*ones(size(affi));
    affib = log10(affib);
    Imag(i-k+1,:,:)=affi/N^2;
    m=max(m,max(max(Imag(i-k+1,:,:))));
    Imagb(i-k+1,:,:)=affib;
    n=max(n,max(max(Imagb(i-k+1,:,:))));
    save('Grovar.mat','maxmeas','permax','sumper','nborb','n','Imagb','k','l')
    toc
    i
end

% for i=1:l-k+1
%     %imagesc(reshape(Imagb(i,:,:),[128 128]),[-5 n]);
%     %colormap(jet)
%     %colorbar
%     %M(i)=getframe;
%     close
%     figure
%     imagesc(reshape(Imagb(i,:,:),[128 128]),[-5 n]);
%     colormap(jet)
%     colorbar
%     set(gcf,'PaperPosition', [0 0 12 10])
%     %axis equal
%     %N(i)=getframe;
%     saveas(gcf,(['MesureRot', num2str(128*i)]),'png');
%     
% end
%m
%movie(M,3,1)
%movie(N,3,1)
%end


==> Fichiers/SerieSuite/IdC0/mesureb.m <==
function [meas,maxmeas,permax,sumper,nborb,reporb,tailbass,valmes] = mesureb(f,N) %f : fonction de départ, de taille NxNx2
temp=zeros(N,N); %uint32(zeros(N,N));    %associe à chaque point son numéro d'orbite
orb=zeros(N,4); %uint32(zeros(N,4));           %associe à chaque orbite la taille de son bassin, un point de l'orbite et un numéro d'orbite reliée
i=1;j=1;n=1;                %(i,j) : premier point pas encore atteint ; n numéro d'orbite
while j<N+1
    temp(i,j)=n;
    orb(n,1)=1;
    Floyd1(1)=f(i,j,1);Floyd1(2)=f(i,j,2);
    Floyd2(1)=f(Floyd1(1),Floyd1(2),1);Floyd2(2)=f(Floyd1(1),Floyd1(2),2);
    while ~(Floyd1(1)==Floyd2(1) & Floyd1(2)==Floyd2(2)) & temp(Floyd1(1),Floyd1(2))==0  %Algo de Floyd
       temp(Floyd1(1),Floyd1(2))=n;
       t=Floyd1(1);
       Floyd1(1)=f(Floyd1(1),Floyd1(2),1);Floyd1(2)=f(t,Floyd1(2),2);
       u=Floyd2(1);
       Floyd2(1)=f(Floyd2(1),Floyd2(2),1); Floyd2(2)=f(u,Floyd2(2),2);
       u=Floyd2(1);
       Floyd2(1)=f(Floyd2(1),Floyd2(2),1); Floyd2(2)=f(u,Floyd2(2),2);
       orb(n,1)=orb(n,1)+1;
    end
    if ~(temp(Floyd1(1),Floyd1(2))==0) & ~(temp(Floyd1(1),Floyd1(2))==n)  %si on retombe dans une orbite déjà connue
        k=temp(Floyd1(1),Floyd1(2));    %k : numéro de l'orbite reliée
        while orb(k,1)==0
            k=orb(k,4);
        end
        orb(k,1)=orb(k,1)+orb(n,1);
        orb(n,1)=0;orb(n,4)=k;
    else                                %sinon, on finit de parcourir l'orbite
        u=Floyd2(1);
        Floyd2(1)=f(Floyd2(1),Floyd2(2),1);Floyd2(2)=f(u,Floyd2(2),2);
        while temp(Floyd2(1),Floyd2(2))==0
            temp(Floyd2(1),Floyd2(2))=n;
            orb(n,1)=orb(n,1)+1;
            u=Floyd2(1);
            Floyd2(1)=f(Floyd2(1),Floyd2(2),1);Floyd2(2)=f(u,Floyd2(2),2);
        end
        orb(n,2)=Floyd1(1);orb(n,3)=Floyd1(2);
    end
    while j<N+1 & ~(temp(i,j)==0)        %on trouve le point suivant non atteint
        i=i+1;
        if i==N+1
        	i=1;
            j=j+1;
        end
    end
    n=n+1;
    if n>length(orb)
       orb = [orb;zeros(N,4)]; %[orb;uint32(zeros(N,4))]; 
    end
end

reporb = [];
tailbass = [];
valmes = [];
permax=1;sumper=0;
meas=single(zeros(N,N));                        %construction de la mesure finie
for i=1:n-1
    if ~(orb(i,1)==0)                      %diviser par la taille de l'orbite !
        Floyd1(1)=orb(i,2);Floyd1(2)=orb(i,3);
        Floyd2(1)=orb(i,2);Floyd2(2)=orb(i,3);
        l=1;
        Floyd2(1)=f(Floyd1(1),Floyd1(2),1);Floyd2(2)=f(Floyd1(1),Floyd1(2),2);
        while ~(Floyd1(1)==Floyd2(1) & Floyd1(2)==Floyd2(2))    % On calcule la longueur de l'orbite
            u=Floyd2(1);
            Floyd2(1)=f(Floyd2(1),Floyd2(2),1);Floyd2(2)=f(u,Floyd2(2),2);
            l=l+1;
        end
        reporb=[reporb,l];
        permax=max(l,permax);
        sumper=sumper+l;
        tailbass=[tailbass,orb(i,1)];
        valmes=[valmes,orb(i,1)/l];
        meas(Floyd2(1),Floyd2(2))=orb(i,1)/l;
        u=Floyd2(1);
        Floyd2(1)=f(Floyd2(1),Floyd2(2),1);Floyd2(2)=f(u,Floyd2(2),2);
        while ~(Floyd1(1)==Floyd2(1) & Floyd1(2)==Floyd2(2))    % On remplit les cases de meas
            meas(Floyd2(1),Floyd2(2))=orb(i,1)/l;
            u=Floyd2(1);
            Floyd2(1)=f(Floyd2(1),Floyd2(2),1);Floyd2(2)=f(u,Floyd2(2),2);
        end
        meas(Floyd2(1),Floyd2(2))=orb(i,1)/l;
    end
end
maxmeas=max(max(meas))/(N^2);   %valeur maximale de la mesure
sumper=sumper/(N^2);            %taux d'injectivité
nborb=length(orb(find(orb(:,1)>0),:)); %nobre d'orbites périodiques
end

        
        
